Data Fusion and Machine Learning for Ship Fuel Consumption Modelling -- A Case of Bulk Carrier Vessel

There is an increasing push for operational measures to reduce ships' bunker fuel consumption and carbon emissions, driven by the International Maritime Organization (IMO) mandates. Key performance indicators such as the Energy Efficiency Operational Indicator (EEOI) focus on fuel efficiency. Strategies like trim optimization, virtual arrival, and green routing have emerged. The theoretical basis for these approaches lies in accurate prediction of fuel consumption as a function of sailing speed, displacement, trim, climate, and sea state. This study utilized 296 voyage reports from a bulk carrier vessel over one year (November 16, 2021 to November 21, 2022) and 28 parameters, integrating hydrometeorological big data from the Copernicus Marine Environment Monitoring Service (CMEMS) with 19 parameters and the European Centre for Medium-Range Weather Forecasts (ECMWF) with 61 parameters. The objective was to evaluate whether fusing external public data sources enhances modeling accuracy and to highlight the most influential parameters affecting fuel consumption. The results reveal a strong potential for machine learning techniques to predict ship fuel consumption accurately by combining voyage reports with climate and sea data. However, validation on similar classes of vessels remains necessary to confirm generalizability.

==> evaluate_models.py <==
from typing import Dict
from typing_extensions import Self
from pandas import DataFrame, Series
from numpy import array
from sklearn.model_selection import cross_val_score, cross_val_predict, KFold
from sklearn.metrics import make_scorer, root_mean_squared_error, r2_score, mean_absolute_error, mean_absolute_percentage_error
from sklearn.linear_model import Ridge
from sklearn.ensemble import RandomForestRegressor
from xgboost import XGBRegressor
from sklearn.pipeline import Pipeline
from sklearn.svm import SVR

# #################################################################################################################################################
# ############################################################### Setup ###########################################################################
SEED= 5

PIPELINES = {
    'ridge': Pipeline([
        ('estimator', Ridge())
    ]),
    'randomforest': Pipeline([
        ('estimator', RandomForestRegressor())
    ]),
    'svr': Pipeline([
    ('estimator', SVR(kernel="linear"))
    ]),
    'xgboost': Pipeline([
        ('estimator', XGBRegressor())
    ])
}
# #################################################################################################################################################
# ############################################################### End Setup #######################################################################


class EvaluateModels:

    def __init__(self, pipe_cfg: Dict, X: array, y: array, cv: KFold) -> Self:
        """Evaluate Multiple Models

        Parameters
        ----------
        pipe_cfg : dict
            sklearn pipelines with multiple estimators
        X : 2D Numpy Array 
            Full dataset without column names.
        y : 1D Numpy Array
            Response labels.
        cv : Sklearn Kfold instance
            Kfold split based on sklearn.model_selection._split.KFold
        """
        self.pipe_cfg= pipe_cfg
        self.X= X
        self.y= y
        self.cv= cv
        self.adj_r2_= list()
        self.scores_= dict()
        
    def get_scores(self) -> Dict:
        output= dict()
        
        for estimator_name, pipeline in self.pipe_cfg.items():
            self.scores_= dict()
            
            for metric_name, metric in self._get_metrics().items():
                
                self.scores_[metric_name]= self._get_score(estimator_name, metric)

                if metric_name in "r2":
                    for r2_score in self.scores_[metric_name]:
                        self.adj_r2_.append(self._get_adj_r2(r2_score))
                    self.scores_.update({"adj_r2": array(self.adj_r2_)})
                    # reset 
                    self.adj_r2_= list()
        
            # publish results 
            output[estimator_name]= self.scores_
                
        return output

    def get_predictions(self) -> Dict:
        output= dict()
        
        for estimator_name, pipeline in self.pipe_cfg.items():

            output[estimator_name]= self._get_prediction(estimator_name)

        return output

    def print_scores(self, scores: Dict) -> DataFrame:
        """Print scores

        Parameters
        ----------
        scores : Dict
            Dict of scores to visualize in a table as Dataframe

        Returns
        -------
        DataFrame
            Of models scores.
        """
        df= DataFrame.from_dict(scores).transpose()
        new_df= DataFrame(index=df.index.tolist())
        
        cols= df.columns.tolist()
        scores_mean= list()
        scores_std= list()
        
        for col in cols:
            for scores in df[col]:
                scores_mean.append(scores.mean())
                scores_std.append(scores.std())
        
        
            new_df[f"{col}_mean"]= Series(scores_mean, index= df.index)
            new_df[f"{col}_std"]= Series(scores_std, index= df.index)
            scores_mean= list()
            scores_std= list()
    
        return new_df.sort_values(by="adj_r2_mean", ascending=False)
    
    def _get_prediction(self, estimator: str):
        return cross_val_predict(self.pipe_cfg[estimator], self.X, self.y, cv=self.cv)


    def _get_score(self, estimator: str, metric: str):
        return cross_val_score(self.pipe_cfg[estimator], self.X, self.y, cv=self.cv, scoring=make_scorer(metric)) 

    def _get_adj_r2(self, r2: float) -> float:

        n= len(self.X) 
        p= self.X.shape[1]
        
        adj_r2= 1 - ((1 - r2) * (n - 1) / (n - p - 1))
        return adj_r2

    @staticmethod 
    def _get_metrics() -> Dict:
        return {"r2": r2_score, "rmse": root_mean_squared_error, "mae": mean_absolute_error}




==> grid_search_final_model.py <==
from typing import Dict, List 
from pathlib import Path 
from typing_extensions import Self
from pandas import DataFrame, Series
from numpy import array
from sklearn.model_selection import KFold
from sklearn.pipeline import Pipeline
from sklearn.model_selection import GridSearchCV
import voyage_optimization.paper_1
from sklearn.ensemble import RandomForestRegressor

PACKAGE_ROOT=Path(voyage_optimization.paper.__file__).resolve().parent
HYPER_PARAMETERS = {
    'rf__n_estimators': [50, 100, 200],       
    'rf__max_depth': [None, 10, 20, 30],      
    'rf__min_samples_split': [2, 5, 10],      
    'rf__min_samples_leaf': [1, 2, 4],        
    'rf__bootstrap': [True, False]            
}


class GridSearchFinalModel:

    def __init__(self, name: str, estimator, hyper_parameters: Dict, cv: KFold) -> Self:
        """Grid Search Model Hyper-parameters and Train Final Model

        Parameters
        ----------
        name : str
            Model Name
        estimator : _type_
            Sklearn Model Instance
        hyper_parameters : Dict
            Hyper-parameters to tune.
        cv : KFold
            SKlean Kfold instance for grid search cv.

        Returns
        -------
        Self
        """
        self.name= name
        self.estimator= estimator
        self.hyper_parameters= hyper_parameters
        self.cv= cv
        self.pipeline = Pipeline([(self.name, self.estimator)])
        self.grid_search = GridSearchCV(self.pipeline, self.hyper_parameters, scoring="neg_mean_squared_error", cv=self.cv)
        self.final_model= None 

    def get_best_parameters(self, X: array, y: array) -> Dict:
        """Find Best Parameters

        Parameters
        ----------
        X : array
            Sample Features Space.
        y : array
            Response.

        Returns
        -------
        Dict
            Final Best Parameters.
        """
        self.grid_search.fit(X, y)
        self.grid_search.best_params_= { k.split("__")[1]: v for k, v in self.grid_search.best_params_.items() } # unpack parameters 
        return self.grid_search.best_params_
    

    def get_search_runs(self) -> DataFrame:
        return DataFrame.from_dict(self.grid_search.cv_results_).sort_values(by="rank_test_score", ascending=True)

    def get_best_features(self, X: array, y: array, features_names: List) -> Series:
        if self.grid_search.best_params_:

            model= RandomForestRegressor(**self.grid_search.best_params_)
        else:
            model= RandomForestRegressor()

        model.fit(X, y)
        features_importance= model.feature_importances_
        return Series(features_importance, index=features_names)

    def fit_final_model_with_best_parameters_and_features(self, df: DataFrame, features_to_use: List, model_version: int) -> None: # fit and serialize final model to disk
        self.final_model= RandomForestRegressor(**self.grid_search.best_params_)
        X= df[features_to_use].values
        y= df["total_fuel"].values
        self.final_model.fit(X, y)
        self.final_model.save_model(f"{PACKAGE_ROOT}/data/test/{self.name}_{str(model_version)}.json")


==> preprocessing_pipeline.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Module Name: preprocessing_pipeline.py

Description: Preprocessing and Fusing Pipeline.

Author: Abdella Mohamed
"""
##################################################################################
#  Import Libraries   
##################################################################################
from voyage_optimization.paper_1.preprocessing.rename_columns import RenameColumns
from voyage_optimization.paper_1.preprocessing.drop_rows import DropRows
from voyage_optimization.paper_1.preprocessing.date_from_geneva_to_utc import DateFromGenevaToUTC
from voyage_optimization.paper_1.preprocessing.filter_startup_acceleration import FilterStartupAcceleration
from voyage_optimization.paper_1.preprocessing.geolocation_from_dmm_to_dd import GeoLocationFromDMMToDD
from voyage_optimization.paper_1.preprocessing.expand_draft import ExpandDraft
from voyage_optimization.paper_1.preprocessing.derive_trim import DeriveTrim
from voyage_optimization.paper_1.preprocessing.derive_date_components import DeriveDateComponents
from voyage_optimization.paper_1.preprocessing.derive_fuel_main_engine import DeriveFuelMainEngine 
from voyage_optimization.paper_1.preprocessing.derive_total_fuel import DeriveTotalFuel
from voyage_optimization.paper_1.preprocessing.derive_voyage_segments import DeriveVoyageSegments
from voyage_optimization.paper_1.preprocessing.transform_to_float import TransformToFloat
from voyage_optimization.paper_1.preprocessing.transform_to_object import TransformToObject
from voyage_optimization.paper_1.preprocessing.transform_to_int import TransformToInt
from voyage_optimization.paper_1.preprocessing.interpolate_nans import InterpolateNANs
from voyage_optimization.paper_1.preprocessing.drop_columns import DropColumns
from voyage_optimization.paper_1.preprocessing.fuse_voyage_with_cmems import FuseVoyageWithCMEMS
from voyage_optimization.paper_1.preprocessing.fuse_voyage_with_era import FuseVoyageWithEra
from voyage_optimization.paper_1.preprocessing.outliers_remover import OutliersRemover
from voyage_optimization.paper_1.utils.log_cfg import logger
import voyage_optimization.paper_1

from sklearn.pipeline import Pipeline
from pathlib import Path 
import pandas as pd 
from xarray import open_mfdataset
##################################################################################
#  Constants  
##################################################################################
PACKAGE_ROOT=Path(voyage_optimization.paper_1.__file__).resolve().parent
DATA_INPUT= PACKAGE_ROOT / "data" / "raw"
DATA_OUTPUT= PACKAGE_ROOT / "data" / "processed"
CMEMS_FILES= [ff for ff in DATA_INPUT.glob(pattern="cmems*") ]
ERA_FILES= [ff for ff in DATA_INPUT.glob(pattern="era5*") ]
##################################################################################
#  Read Data   
##################################################################################
hercules= pd.read_excel(DATA_INPUT / "hercules.xlsx", index_col=0)
cmems= open_mfdataset(CMEMS_FILES)
era= open_mfdataset(ERA_FILES)
##################################################################################
#  Construct Pipeline   
##################################################################################
Preprocessing_Pipeline = Pipeline(steps=[
    ("Rename Columns", RenameColumns()), 
    ("Drop Rows", DropRows()), 
    ("Date From Geneva To UTC", DateFromGenevaToUTC()), 
    ("GeoLocation From DMM ToDD", GeoLocationFromDMMToDD()),
    ("Expand Draft", ExpandDraft()), 
    ("Derive Trim", DeriveTrim()), 
    ("Derive Date Components", DeriveDateComponents()), 
    ("Derive Fuel Main Engine", DeriveFuelMainEngine()), 
    ("Derive Total Fuel", DeriveTotalFuel()), 
    ("Derive Voyage Segments", DeriveVoyageSegments()), 
    ("Transform To Float", TransformToFloat()),
    ("Transform To Object", TransformToObject()),
    ("Transform To Int", TransformToInt()),
    ("Drop Columns", DropColumns()), 
    ("Fuse Voyage With CMEMS", FuseVoyageWithCMEMS(cmems)), 
    ("Fuse Voyage With ERA5", FuseVoyageWithEra(era)), 
    ("Interpolate NANs", InterpolateNANs()), 
    ("Outliers Remover in Response", OutliersRemover(target_name="total_fuel")), 
    ("Filter StartUp Acceleration", FilterStartupAcceleration())
])
##################################################################################
#  Run Pipeline   
##################################################################################
if __name__ == "__main__":
    df= Preprocessing_Pipeline.fit_transform(hercules)
    logger.debug(f"Read: {df.shape}")
    df.to_csv(f"{PACKAGE_ROOT}/data/test/preprocessed_data.csv")
